Thermal ion kinetic effects and Landau damping in fishbone modes

The kinetic-MHD hybrid simulation approach for macroscopic instabilities in plasmas can be extended to include the kinetic effects of both thermal ions and energetic ions. The new coupling scheme includes synchronization of density and parallel velocity between thermal ions and MHD, in addition to pressure coupling, to ensure the quasineutrality condition and avoid numerical errors. The new approach has been implemented in the kinetic-MHD code M3D-C1-K, and was used to study the thermal ion kinetic effects and Landau damping in fishbone modes in both DIII-D and NSTX. It is found that the thermal ion kinetic effects can cause an increase of the frequencies of the non-resonant $n=1$ fishbone modes driven by energetic particles for $q_\mathrm{min}>1$, and Landau damping can provide additional stabilization effects. A nonlinear simulation for $n=1$ fishbone mode in NSTX is also performed, and the perturbation on magnetic flux surfaces and the transport of energetic particles are calculated.

==> plot.py <==
plt.figure(figsize=(6,4.5));
ti=np.array([0.1,0.15,0.2,0.25,0.3])
omega=np.array([0.1175,0.1256,0.1307,0.135,0.1445])/0.1
plt.plot(ti,omega,'o-');
plt.plot(ti,np.sqrt(1+3*ti),'b--');
plt.xlabel('$T_i/T_e$');plt.ylabel('$\omega/\omega_0$')
plt.grid();plt.xticks([0.1,0.15,0.2,0.25,0.3])
plt.tight_layout();plt.savefig('landau-frequency.pdf');plt.show()

plt.figure(figsize=(6,4.5));
ti=np.array([0.1,0.15,0.2,0.25,0.3])
gamma=np.array([0.00126,0.0038,0.0064,0.0095,0.016])
omega=np.array([0.1175,0.1256,0.1307,0.135,0.1445])
gamma=gamma/omega
plt.plot(ti,gamma,'o-');
plt.plot(ti,1.1*ti**(7/4)*np.exp(-ti**2),'b--');
plt.xlabel('$T_i/T_e$');plt.ylabel('$\gamma_{LD}/\omega$')
plt.grid();plt.xticks([0.1,0.15,0.2,0.25,0.3])
plt.tight_layout();plt.savefig('landau-damping-rate.pdf');plt.show()

plt.figure(figsize=(8,6));
plt.plot(np.array([1.0, 1.02, 1.04, 1.06]),np.array([0.02626, 0.02226, 0.01115, 0]),'o-',label='$\gamma\\tau_A$ w/o EPs');
plt.plot(np.array([1.0, 1.02, 1.04, 1.06, 1.1, 1.15, 1.2]),np.array([0.02289, 0.01834, 0.00846, 0.004649, 0.001375, 0.0003433,0]),'o-',label='$\gamma\\tau_A$ with EPs');
plt.plot(np.array([1.0, 1.02, 1.04,1.06,1.1,1.15]),np.array([0.005466, 0.006227, 0.01332, 0.02538, 0.045244,0.06842])/2/3.14159,'ro--',label='$(\omega/2\pi)\\tau_A$ with EPs');
plt.plot(np.array([1.0, 1.02, 1.04, 1.06]),np.array([0.01313, 0.00995, 0.0052,0]),'o-',label='$\gamma\\tau_A$ with thermal ions');
plt.plot(np.array([1.0, 1.02, 1.04]),np.array([0.01922, 0.02124, 0.0249])/2/3.14159,'go--',label='$(\omega/2\pi)\\tau_A$ with thermal ions');
plt.ylim(0,0.03);
plt.xlabel('q$_{min}$')
plt.legend(frameon=False)
plt.tight_layout();plt.savefig('d3dkink2.pdf');plt.show()

plt.figure(figsize=(5.14,6));cnt=plt.contourf(x,y,vpar,np.linspace(-np.max(np.abs(vpar)),np.max(np.abs(vpar)),100)+vpar[0,0],cmap='bwr');[cnta.set_edgecolor("face") for cnta in cnt.collections];plt.xlabel('R (m)');plt.ylabel('Z (m)');plt.xticks(np.arange(1.2,2.3,0.2));plt.yticks(np.arange(-1.0,1.1,0.2))
for i in range(bound.shape[0]):plt.plot([bound[i,0],bound[i,1]],[bound[i,2],bound[i,3]],'b')
plt.tight_layout();plt.savefig('delta-vpar2.pdf');plt.show()

plt.figure(figsize=(6,4.5));ax1=plt.subplot();plt.plot(q[:-1,0],q[:-1,1]);ax1.tick_params(axis='y', colors='blue');ax1.yaxis.label.set_color('blue');
plt.xlim(0,1);plt.ylim(0,6);plt.grid();
#plt.gca().xaxis.set_ticks(qmin_array)
plt.xlabel('$\psi/\psi_0$');plt.ylabel('$q$');
ax2=ax1.twinx();ax2.plot(p[:-1,0],p[:-1,1]/1000,'r');ax2.spines['left'].set_color('blue');ax2.spines['right'].set_color('red');ax2.tick_params(axis='y', colors='red');ax2.yaxis.label.set_color('red');ax2.set_ylim(0,150);ax2.set_ylabel('p (kPa)');plt.tight_layout();plt.savefig('q-profile.pdf');plt.show()

plt.figure(figsize=(5.14,6));ax1=plt.subplot();cnt=plt.contour(x,y,(psi-np.max(psi))/(np.min(psi)-np.max(psi)),[0.4075,0.6075],colors=['red','red']);ax1.clabel(cnt,cnt.levels,fmt={0.4075:'q=1.5',0.6075:'q=2'});plt.xlabel('R (m)');plt.ylabel('Z (m)');plt.xticks(np.arange(1.2,2.3,0.2));plt.yticks(np.arange(-1.0,1.1,0.2))
for i in range(bound.shape[0]):plt.plot([bound[i,0],bound[i,1]],[bound[i,2],bound[i,3]],'b')
plt.tight_layout();plt.savefig('psi-contour.pdf');plt.show()






plt.figure(figsize=(4.34,6));ax1=plt.subplot();cnt=plt.contour(x,y,(psi-np.min(psi))/(np.max(psi)-np.min(psi)),[0.3625,0.4975,0.6775],colors=['red','red','red','red']);ax1.clabel(cnt,cnt.levels,fmt={0.3625:'q=1.5',0.4975:'q=2',0.6775:'q=3'});plt.xlabel('R (m)');plt.ylabel('Z (m)');plt.xticks(np.arange(0.4,1.6,0.4));plt.yticks(np.arange(-1.6,1.8,0.4))
for i in range(bound.shape[0]):plt.plot([bound[i,0],bound[i,1]],[bound[i,2],bound[i,3]],'b')
plt.tight_layout();plt.savefig('psi-contour-nstx.pdf');plt.show()

plt.figure(figsize=(8,6));ax1=plt.subplot();plt.plot(1-nf[:,1],q[:,1]);ax1.tick_params(axis='y', colors='blue');ax1.yaxis.label.set_color('blue');
plt.xlim(0,1);plt.ylim(0,6);plt.grid();
plt.xlabel('$\sqrt{\psi_{norm}}$');plt.ylabel('$q$');
ax2=ax1.twinx();ax2.plot(1-nf[:,1],(p[:,1]+pf[:,1]+pfi[:,1])/1000,'r',label='Total Pressure');ax2.plot(1-nf[:,1],p[:,1]/1000,'g',label='Electron Pressure');ax2.plot(1-nf[:,1],pfi[:,1]/1000,'c',label='Ion Pressure');ax2.plot(1-nf[:,1],pf[:,1]/1000,'m',label='EP Pressure');ax2.spines['left'].set_color('blue');ax2.spines['right'].set_color('red');ax2.tick_params(axis='y', colors='red');ax2.yaxis.label.set_color('red');ax2.set_ylabel('Pressure (kPa)');ax2.set_ylim(0,30);plt.tight_layout();plt.legend(frameon=False);plt.savefig('pressure-nstx.pdf');plt.show()

r_array=np.loadtxt('r_array')
energy_array=np.loadtxt('energy_array')
pitch_array=np.loadtxt('pitch_array')
f_array=np.loadtxt('f_array')
f_array=f_array.reshape(100,50,75)
plt.figure(figsize=(6,4.5));cnt=plt.contourf(energy_array/1000, pitch_array, f_array[0,:,:], 100);[cnta.set_edgecolor("face") for cnta in cnt.collections];plt.xlabel('Energy (keV)');plt.ylabel('$\lambda=v_\parallel/v$')
plt.xticks(np.arange(0,160,20));plt.yticks(np.arange(-1,1.1,0.5));plt.tight_layout();plt.savefig('f_smooth.pdf');plt.show()

import re
f=open('FBM_Y01_3_134020.DAT','r')
match_number = re.compile('-?\ *[0-9]+\.?[0-9]*(?:[Ee]\ *[-+]?\ *[0-9]+)?')
for i in range(46):
    f.readline()
final_list = [float(x) for x in re.findall(match_number, f.readline())]
numx=int(final_list[0])
final_list = [float(x) for x in re.findall(match_number, f.readline())]
numy=int(final_list[0])
final_list = [float(x) for x in re.findall(match_number, f.readline())]
numz=int(final_list[0])
vectorx=[]
while (len(vectorx)<numx):
    final_list = [float(x) for x in re.findall(match_number, f.readline())]
    vectorx=vectorx+final_list
vectory=[]
while (len(vectory)<numy):
    final_list = [float(x) for x in re.findall(match_number, f.readline())]
    vectory=vectory+final_list
vectorz=[]
while (len(vectorz)<numz):
    final_list = [float(x) for x in re.findall(match_number, f.readline())]
    vectorz=vectorz+final_list
vector=[]
while (len(vector)<numx*numy*numz):
    final_list = [float(x) for x in re.findall(match_number, f.readline())]
    vector=vector+final_list
energy_array=np.array(vectorx)
pitch_array=np.array(vectory)
r_array=np.array(vectorz)
f_array=np.array(vector).reshape((numz,numy,numx))
plt.figure(figsize=(6,4.5));cnt=plt.contourf(energy_array/1000, pitch_array, f_array[0,:,:], 100);[cnta.set_edgecolor("face") for cnta in cnt.collections];plt.xlabel('Energy (keV)');plt.ylabel('$\lambda=v_\parallel/v$')
plt.xticks(np.arange(0,160,20));plt.yticks(np.arange(-1,1.1,0.5));plt.tight_layout();plt.savefig('f_original.pdf');plt.show()


plt.figure(figsize=(4.36,6));cnt=plt.contourf(x,y,psi,np.linspace(-np.max(np.abs(psi)),np.max(np.abs(psi)),100)+psi[0,0],cmap='bwr');[cnta.set_edgecolor("face") for cnta in cnt.collections];plt.xlabel('R (m)');plt.ylabel('Z (m)');plt.xticks(np.arange(0.4,1.6,0.4));plt.yticks(np.arange(-1.6,1.8,0.4));
for i in range(bound.shape[0]):plt.plot([bound[i,0],bound[i,1]],[bound[i,2],bound[i,3]],'b')
plt.tight_layout();plt.savefig('delta-psi.pdf');plt.show()


plt.figure(figsize=(8,6));
plt.plot(np.array([1.0, 1.02, 1.04, 1.06, 1.08]),np.array([53228, 49310, 41444, 26788, 0])/1e3,'o-',label='$\gamma$ w/o EPs');
plt.plot(np.array([1.0, 1.02, 1.04, 1.06, 1.08, 1.1, 1.12, 1.15, 1.2]),np.array([46087, 41887, 32827, 13144, 1034, 2733, 3079, 2930, 1369])/1e3,'o-',label='$\gamma$ with EPs');
plt.plot(np.array([1.0, 1.02, 1.04,1.06,1.08,1.1,1.12,1.15,1.2]),np.array([704, 711, 791, 1391, 6621,8960,11058,13619,16700])/1e3,'ro--',label='$f$ with EPs');
plt.plot(np.array([1.0, 1.02, 1.04, 1.06, 1.08]),np.array([26443, 22184, 13935, 5030,0])/1e3,'o-',label='$\gamma$ with thermal ions');
plt.plot(np.array([1.0, 1.02, 1.04, 1.06]),np.array([2866, 3071, 3710, 4978])/1e3,'go--',label='$f$ with thermal ions');
plt.ylim(0,55);
plt.xlabel('q$_{min}$')
plt.ylabel('$10^3$ s$^{-1}$')
plt.grid();plt.legend(frameon=False);
plt.tight_layout();plt.savefig('nstxkink2.pdf');plt.show()

plt.figure(figsize=(8,6));
plt.plot(np.array([0.8, 0.9, 1.0, 1.1, 1.2]),np.array([0, 0.003745, 0.01204, 0.01659, 0.020622]),'o-',label='$\gamma\\tau_A$ MHD-only');
plt.plot(np.array([0.8, 0.9, 1.0, 1.1, 1.2]),np.array([0.00257, 0.0039, 0.00524, 0.007, 0.0081]),'go-',label='$\gamma\\tau_A$ with EPs and thermal ions');
plt.plot(np.array([0.8, 0.9, 1.0, 1.1, 1.2]),np.array([0.004078, 0.00395, 0.00392, 0.00393, 0.00418]),'go--',label='$(\omega/2\pi)\\tau_A$ with EPs and thermal ions');
plt.ylim(0,0.03);
plt.xlabel('$\\beta/\\beta_0$')
plt.grid()
plt.legend(frameon=False)
plt.tight_layout();plt.savefig('d3dkink3.pdf');plt.show()

plt.figure(figsize=(8,7));
plt.plot(np.array([1.0, 1.04, 1.08, 1.1, 1.12, 1.14, 1.16, 1.18, 1.2, 1.22, 1.24]),np.array([61906, 59169, 53497, 48963, 43204, 41081, 33156, 28689, 26661, 11984, 0])/1e3,'o-',label='$\gamma$ w/o EPs');
plt.plot(np.array([1.0, 1.04, 1.08, 1.1, 1.12, 1.14, 1.16, 1.18, 1.2, 1.22, 1.24, 1.26, 1.28]),np.array([54690, 51759, 45501, 40250, 33433, 31006, 21179, 15369, 13500, 6117, 3554, 3712,1968])/1e3,'o-',label='$\gamma$ with EPs');
plt.plot(np.array([1.0, 1.04, 1.08,1.1,1.12,1.14,1.16,1.18,1.2, 1.22, 1.24,1.26,1.28]),np.array([623, 610, 620, 670, 752,746,982,1292, 1531,3130,4431,4244,5049])/1e3,'ro--',label='$f$ with EPs');
plt.plot(np.array([1.0, 1.04, 1.08, 1.1, 1.12, 1.14, 1.16, 1.18]),np.array([35649, 33133, 22506, 15784,9793,5548,3648,2502])/1e3,'o-',label='$\gamma$ with thermal ions');
plt.plot(np.array([1.0, 1.04, 1.08, 1.1, 1.12, 1.14, 1.16, 1.18]),np.array([2753, 2567, 3162, 3903, 4953, 5862, 6932, 7675])/1e3,'go--',label='$f$ with thermal ions');
plt.ylim(0,80);
plt.xticks(np.arange(1.0,1.34,0.05));
plt.xlabel('q$_{min}$')
plt.ylabel('$10^3$ s$^{-1}$')
plt.grid();plt.legend(frameon=False);
plt.tight_layout();plt.savefig('nstxkink2.pdf');plt.show()

plt.figure(figsize=(4.34,6));ax1=plt.subplot();cnt=plt.contour(x,y,(psi-np.min(psi))/(np.max(psi)-np.min(psi)),[0.1225,0.4825,0.6825],colors=['red','red','red','red']);ax1.clabel(cnt,cnt.levels,fmt={0.1225:'q$_\mathrm{min}$',0.4825:'q=2',0.6825:'q=3'});plt.xlabel('R (m)');plt.ylabel('Z (m)');plt.xticks(np.arange(0.4,1.6,0.4));plt.yticks(np.arange(-1.6,1.8,0.4))
for i in range(bound.shape[0]):plt.plot([bound[i,0],bound[i,1]],[bound[i,2],bound[i,3]],'b')
plt.tight_layout();plt.savefig('psi-contour-nstx.pdf');plt.show()


